Programming Bare-Metal Accelerators with Heterogeneous Threading Models: A Case Study of Matrix-3000

As the hardware industry moves towards using specialized heterogeneous many-cores to avoid the effects of the power wall, software developers are finding it hard to deal with the complexity of these systems. This article shares our experience when developing a programming model and its supporting compiler and libraries for Matrix-3000, which is designed for next-generation exascale supercomputers but has a complex memory hierarchy and processor organization. To assist its software development, we developed a software stack from scratch that includes a low-level programming interface and a high-level OpenCL compiler. Our low-level programming model offers native programming support for using the bare-metal accelerators of Matrix-3000, while the high-level model allows programmers to use the OpenCL programming standard. We detail our design choices and highlight the lessons learned from developing systems software to enable the programming of bare-metal accelerators. Our programming models have been deployed to the production environment of an exascale prototype system.

==> mt-threads 2/lst/demon.c <==
// main entry for vector addition
hthread_dev_open(dev_id);
hthread_dat_load(dev_id, "vadd_kernel.dat"); 
long *A = hthread_malloc(dev_id, size, HT_MEM_RO);
long *B = hthread_malloc(dev_id, size, HT_MEM_RO);
long *C = hthread_malloc(dev_id, size, HT_MEM_RW); 
int tg_id = hthread_group_create(dev_id, num_threads, "add_vector", 2, 3, args);
hthread_group_wait(tg_id);
hthread_group_destroy(tg_id);
hthread_free(A); // the same for B and C
hthread_dev_close(dev_id);
/* borderline between host and device codes */
__global__ void add_vector(unsigned long length, long *A, long *B, long *C){
    int tid = get_thread_id();
    long i = 0, b = 0;
    long step_size = 16 * 1024;
    long num_steps = length/step_size;
    unsigned long offset = tid * length;
    lvector long * src1 = vector_malloc(step_size * sizeof(long));
    lvector long * src2 = vector_malloc(step_size * sizeof(long));
    lvector long * dst = vector_malloc(step_size * sizeof(long));
    for(b = 0; b < num_steps; b++){
        vector_load(&A[offset], src1, step_size * sizeof(long));
        vector_load(&B[offset], src2, step_size * sizeof(long));
        for (i = 0; i < step_size / 16; i ++)
            dst[i] = src1[i] + src2[i];
        vector_store(dst, &C[offset], step_size * sizeof(long));
        offset = offset + step_size;
    }
    vector_free(src1);
    vector_free(src2);
    vector_free(dst);
}


